Neural Network Approaches for Data Estimation in Unique Word OFDM Systems

Data estimation is conducted with model-based estimation methods since the beginning of digital communications. However, motivated by the growing success of machine learning, current research focuses on replacing model-based data estimation methods by data-driven approaches, mainly neural networks (NNs). In this work, we particularly investigate the incorporation of existing model knowledge into data-driven approaches, which is expected to lead to complexity reduction and / or performance enhancement. We describe three different options, namely "model-inspired'' pre-processing, choosing an NN architecture motivated by the properties of the underlying communication system, and inferring the layer structure of an NN with the help of model knowledge. Most of the current publications on NN-based data estimation deal with general multiple-input multiple-output communication (MIMO) systems. In this work, we investigate NN-based data estimation for so-called unique word orthogonal frequency division multiplexing (UW-OFDM) systems. We highlight differences between UW-OFDM systems and general MIMO systems one has to be aware of when using NNs for data estimation, and we introduce measures for successful utilization of NN-based data estimators in UW-OFDM systems. Further, we investigate the use of NNs for data estimation when channel coded data transmission is conducted, and we present adaptions to be made, such that NN-based data estimators provide satisfying performance for this case. We compare the presented NNs concerning achieved bit error ratio performance and computational complexity, we show the peculiar distributions of their data estimates, and we also point out their downsides compared to model-based equalizers.

==> fig/toy_example_dec_boundaries.py <==
"""
Script to visualize the decision boundaries of different estimators by a toy example

Author: Stefan Baumgartner
Date:   03.03.2021
"""

import numpy as np
from itertools import product
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap
from matplotlib import rc
from copy import deepcopy


def hard_decision(estim, symbols):
    # estim has shape (batch, 1, N_d), symbols has shape (alphabet_size,)
    indices = np.abs(estim-np.reshape(symbols, (1, len(symbols), 1))).argmin(axis=1)
    return np.expand_dims(symbols[indices], axis=1)

# hard decision LMMSE estimator
def lmmse_est_hd(y, H, sigma2, sigma_d2, symbols):
    x = np.einsum('ij, blj -> bli', np.linalg.inv(np.transpose(H) @ H + sigma2/sigma_d2*np.eye(H.shape[1])) @
                  np.transpose(H), y)
    x_hd = hard_decision(x, symbols)
    return x_hd

# vector maximum likelihood estimator
def vector_ml_est(y, H, sigma2, sigma_d2, symbols):
    symb_vecs = np.array([s for s in product(symbols, repeat=len(symbols))]).transpose()
    Hsymb = H @ symb_vecs
    Hsymb = np.transpose(Hsymb[..., None], (2, 1, 0))
    x_idx = np.argmin(np.linalg.norm(y - Hsymb, axis=2), axis=1)
    estim = symb_vecs[:, x_idx]
    return np.transpose(estim[..., None], (1, 2, 0))

# hard decision MMSE estimator
def mmse_est_hd(y, H, sigma2, sigma_d2, symbols):
    symb_vecs = np.array([s for s in product(symbols, repeat=len(symbols))]).transpose()
    Hsymb = H @ symb_vecs
    Hsymb = np.transpose(Hsymb[..., None], (2, 1, 0))
    exps = np.e**(-0.5/sigma2*np.linalg.norm(y - Hsymb, axis=2)[..., None])
    x = np.sum((np.transpose(symb_vecs[..., None], (2, 1, 0))*exps), axis=1)/np.sum(exps, axis=1)
    x = np.transpose(x[..., None], (0, 2, 1))
    return hard_decision(x, symbols)

def df_est_hd(y, H, sigma2, sigmad2, symbols):
    est = np.zeros((y.shape[0], 1, H.shape[1]))
    est_idx = np.arange(H.shape[1])
    H_it = np.transpose(H[..., None], (2, 1, 0))
    for k in range(len(symbols)-1):
        C_ee = sigma2*np.linalg.inv(np.matmul(np.transpose(H_it, (0, 2, 1)), H_it) + sigma2/sigma_d2*np.eye(H_it.shape[1]))
        C_ee_diag = np.diagonal(C_ee, axis1=2, axis2=1)
        it_idx = np.argmin(C_ee_diag, axis=1)
        est_i = np.einsum('kij, bli -> blj', (np.matmul(
            np.linalg.inv(np.matmul(np.transpose(H_it, (0, 2, 1)), H_it) + sigma2/sigma_d2*np.eye(H_it.shape[1])),
            np.transpose(H_it, (0, 2, 1))))[..., it_idx], y)
        est_i = hard_decision(est_i, symbols)
        it_idx_compl = np.array([np.arange(H_it.shape[1]) != it_idx])
        est[..., est_idx[it_idx]] = est_i
        y = y - H_it[..., it_idx, :] * est_i
        H_it = H_it[..., it_idx_compl, :]
        est_idx = est_idx[it_idx_compl.squeeze()]

    est_i = np.einsum('kij, bli -> blj', (
        np.linalg.inv(np.matmul(H_it, np.transpose(H_it)) + sigma2 / sigma_d2)*
        H_it[..., None]), y)
    est[..., est_idx] = hard_decision(est_i, symbols)
    return est


def arrowed_spines(fig, ax):

    xmin, xmax = ax.get_xlim()
    ymin, ymax = ax.get_ylim()

    # removing the default axis on all sides:
    for side in ['bottom','right','top','left']:
        ax.spines[side].set_visible(False)

    # removing the axis ticks
    plt.xticks([]) # labels
    plt.yticks([])
    ax.xaxis.set_ticks_position('none') # tick markers
    ax.yaxis.set_ticks_position('none')
    ax.xaxis.set_label_coords(1.08,0.48)
    ax.yaxis.set_label_coords(0.41,1.03)

    # get width and height of axes object to compute
    # matching arrowhead length and width
    dps = fig.dpi_scale_trans.inverted()
    bbox = ax.get_window_extent().transformed(dps)
    width, height = bbox.width, bbox.height

    # manual arrowhead width and length
    hw = 1./25.*(ymax-ymin)
    hl = 1./25.*(xmax-xmin)
    lw = 1.5 # axis line width
    ohg = 0.25 # arrow overhang

    # compute matching arrowhead length and width
    yhw = hw/(ymax-ymin)*(xmax-xmin)*height/width
    yhl = hl/(xmax-xmin)*(ymax-ymin)*width/height

    # draw x and y axis
    ax.arrow(xmin-0.1, 0, xmax-xmin+0.4, 0., fc='k', ec='k', lw=lw,
             head_width=yhw, head_length=yhl, overhang=ohg,
             length_includes_head= True, clip_on=False, width=0.0002)

    ax.arrow(0, ymin-0.1, 0., ymax-ymin+0.4, fc='k', ec='k', lw=lw,
             head_width=yhw, head_length=yhl, overhang=ohg,
             length_includes_head=True, clip_on=False, width=0.0002)


if __name__ == '__main__':
    rc('font', **{'family': 'sans-serif', 'sans-serif': ['Helvetica'], 'weight': 'bold'})
    rc('text', usetex=True)
    rc('text.latex', preamble=r'\usepackage{bm}')

    # colormap = ListedColormap([[67/255,179/255,44/255],[187/255,54/255,44/255], [40/255,54/255,175/255],[234/255,180/255,43/255]])
    colormap = ListedColormap([[180/255,180/255,180/255],[144/255,144/255,144/255], [99/255,99/255,99/255],[73/255,72/255,72/255]])
    #colormap = ListedColormap([[140 / 255, 151 / 255, 157 / 255], [88 / 255, 95 / 255, 103 / 255], [163 / 255, 174 / 255, 180 / 255],
    #                           [182 / 255, 183 / 255, 199 / 255]])
    colormap = ListedColormap(
        [[208 / 255, 208 / 255, 208 / 255], [176 / 255, 176 / 255, 176 / 255], [144 / 255, 144 / 255, 144 / 255], [112 / 255, 112 / 255, 112 / 255]])
    #colormap = ListedColormap([[1,1,1],[1,1,1], [1,1,1],[1,1,1]])

    H = np.array([[0.9, 0.6],
                  [-0.3, 0.5]])
    symbols = np.array([-1, 1])
    sigma_d2 = 1

    symb_ints = np.array([[0, 1], [2, 3]])

    y1 = np.linspace(-2, 2, 2000)
    y2 = np.linspace(-2, 2, 2000)
    y = np.transpose(np.array([list(product(y1, y2))]), axes=(1, 0, 2))

    estims = [lmmse_est_hd, vector_ml_est, mmse_est_hd, df_est_hd]
    estim_names = ['LMMSE', 'Vector_ML', 'MMSE', 'DF']
    EbN0dBs = np.array([5, 15])
    tr_HH = np.trace(np.transpose(H) @ H)
    #sigma2s = tr_HH/(10**(EbN0dBs/10))
    sigma2s = np.array([0.5, 0.05])

    for ebn0iter, sigma2 in enumerate(sigma2s):
        for estim_iter in range(len(estims)):
            x = estims[estim_iter](y, H, sigma2, sigma_d2, symbols)
            x_int = symb_ints[(((x.squeeze()+1)/2).astype(int))[:, 0], (((x.squeeze()+1)/2).astype(int))[:, 1]]
            x_int = x_int.reshape((len(y1)), len(y2), order='F')
            xx, yy = np.meshgrid(y1, y2)
            fig = plt.figure(dpi=500)
            ax = plt.gca()
            cs = plt.contourf(xx, yy, x_int, alpha=0.6, cmap=colormap)
            cs2 = plt.contour(cs, levels=cs.levels[::2], colors='k', linewidths=2)
            ax.set_aspect('equal', adjustable='box')
            ax.set_xlabel(r'$\bm{y_1}$', fontsize=35)
            ax.set_ylabel(r'$\bm{y_2}$', fontsize=35, rotation=0)
            ax.set_xlim(y1[0], y1[-1])
            ax.set_ylim(y2[0], y2[-1])
            arrowed_spines(fig, ax)
            plt.plot((H@np.array([[1],[1]]))[0], (H@np.array([[1],[1]]))[1], 'kx', markersize=8, markeredgewidth=2)
            plt.annotate(r'$\mathbf{11}$', xy=((H@np.array([[1],[1]]))[0], (H@np.array([[1],[1]]))[1]), xytext=(-12,12),
                         textcoords='offset points', fontsize=30)
            plt.plot((H @ np.array([[-1], [1]]))[0], (H @ np.array([[-1], [1]]))[1], 'kx', markersize=8, markeredgewidth=2)
            plt.annotate(r'$\mathbf{10}$', xy=((H @ np.array([[-1], [1]]))[0], (H @ np.array([[-1], [1]]))[1]), xytext=(-14, 10),
                         textcoords='offset points', fontsize=30)
            plt.plot((H @ np.array([[1], [-1]]))[0], (H @ np.array([[1], [-1]]))[1], 'kx', markersize=8, markeredgewidth=2)
            plt.annotate(r'$\mathbf{01}$', xy=((H @ np.array([[1], [-1]]))[0], (H @ np.array([[1], [-1]]))[1]), xytext=(12, -9),
                         textcoords='offset points', fontsize=30)
            plt.plot((H @ np.array([[-1], [-1]]))[0], (H @ np.array([[-1], [-1]]))[1], 'kx', markersize=8, markeredgewidth=2)
            plt.annotate(r'$\mathbf{00}$', xy=((H @ np.array([[-1], [-1]]))[0], (H @ np.array([[-1], [-1]]))[1]), xytext=(-16, -31),
                         textcoords='offset points', fontsize=30)
            plt.tight_layout(pad=0.95)
            plt.savefig(f'{estim_names[estim_iter]}_EbN0_{EbN0dBs[ebn0iter]}.png', transparent=True, bbox_inches='tight')
            plt.close(fig)






